On the Metastability of Quantum Fields in Thermal Bath

We investigate the metastability of scalar fields in quantum field theories at finite temperature, focusing on a detailed understanding of the bounce solution. At finite temperature, the bounce solution depends on two variables: the Euclidean time $\tau$ and the spatial radial distance $r$, and it is periodic in the $\tau$ direction. We propose a novel method to determine the bounce that describes transitions in a thermal bath, suitable for numerical calculations. Two types of bounces exist for transitions in the thermal bath: $\tau$-dependent and $\tau$-independent bounces. We apply our method to compute these bounces in several models, including both thin-wall and thick-wall scenarios, to examine their properties. Specifically, we evaluate the critical temperature below which the $\tau$-independent bounce becomes destabilized due to fluctuations, rendering it irrelevant. We demonstrate that in the thick-wall case, the $\tau$-dependent bounce smoothly transitions into the $\tau$-independent one as temperature increases, whereas in the thin-wall case, the transition between the two types of bounces is discontinuous.

==> anc/thermalbounce.py <==
import numpy as np
from scipy.interpolate import interp1d
from scipy.integrate import simpson
def V(x): 
    return lamb*pow(x,4)+2*lamb*v*(epsi-1)*pow(x,3)+lamb*pow(v,2)*(1-3*epsi)*pow(x,2)
def dV(x): 
    return  4*lamb*pow(x,3)+6*lamb*v*(epsi-1)*pow(x,2)+2*lamb*pow(v,2)*(1-3*epsi)*x
def ddV(x): 
    return 12*lamb*pow(x,2)+12*lamb*v*(epsi-1)*x+2*lamb*pow(v,2)*(1-3*epsi)
def f(x,y,z,r): 
    return x-2*y+z+(D-1)/r*rdelta*(x-z)/2-rdelta**2*dV(y)
# Definition of parameters
lamb=1/4
epsi=0.05
v=1
rmax=90
Nr=1800
D=4
varphiO4=[0]*(Nr+1)
r=[0]*(Nr+1)
rdelta=rmax/Nr
mphi=pow(2*lamb,1/2)*v
rbar=(D-1)/3/epsi/mphi*v
# Discretize r and set the initial guess for varphi
for i  in range (0,Nr+1):
    r[i]=pow(10,-6)+(i)*rdelta
    varphiO4[i]=v/2*np.tanh((-r[i]+rbar)/2/mphi)+v/2
# Itetarion
print("finding the zero-temperature bounce")
for m in range (10):
    F=[0]*(Nr+1)
    F[0]=3*varphiO4[0]-4*varphiO4[1]+varphiO4[2]
    F[Nr]=varphiO4[Nr]
    M=np.zeros((Nr+1, Nr+1))
    M[0,0]=3
    M[0,1]=-4
    M[0,2]=1
    M[Nr,Nr]=1
    for i in range (1,Nr):
        F[i]=f(varphiO4[i+1],varphiO4[i],varphiO4[i-1],r[i])
        M[i,i+1]=1+(D-1)/r[i]*rdelta/2
        M[i,i]=-2-pow(rdelta,2)*ddV(varphiO4[i])
        M[i,i-1]=1-(D-1)/r[i]*rdelta/2
    varphiO4=varphiO4-np.dot(np.linalg.inv(M),F)
    varphidelta=np.dot(np.linalg.inv(M),F)
    print("norm of error=",np.linalg.norm(varphidelta),"norm of F=",np.linalg.norm(F))
    if np.max(np.abs(varphidelta))<v*pow(10,-7):
        print("zero-temperature bounce has been founded")
        break
# Interpolation of varphiO4
varphiO4 = interp1d(r, varphiO4, kind='cubic')
# Definition of parameters
rmax=40
Nr=400
Ntau=60
beta0=2*rmax
r=[0]*(Nr+1)
t=[0]*(Nr+1)
rdelta=rmax/Nr
tdelta=beta0/Nr
for i  in range (Nr+1):
    r[i]=pow(10,-6)+i*rdelta
    t[i]=-beta0/2+i*tdelta
# Putting varphiO4 on tau-r plane
barphi = np.zeros((Nr+1,Nr+1))
for i in range (Nr+1):
    for j in range (Nr+1):
        barphi[i,j]=varphiO4(pow((pow(r[i],2)+pow(t[j],2)),1/2))
# Calculating the Fourier components
Cos=np.zeros((Ntau+1,Nr+1))
varphiZero=np.zeros((Ntau+1,Nr+1))
for k in range (0,Ntau+1):
    for j in range (0,Nr+1):
        Cos[k,j]=np.cos(2*np.pi*k/(beta0)*t[j])
for k in range (0,Ntau+1):
    for i in range (0,Nr+1):
        if k == 0:
            varphiZero[k, i] = 1 / beta0 * simpson(barphi[i, :] * Cos[k, :], x=t)
        else:
            varphiZero[k, i] = 2 / beta0 * simpson(barphi[i, :] * Cos[k, :], x=t)
beta=beta0
betaf=30
varphi=varphiZero
deltabeta=1
UI=round((beta0-betaf)/deltabeta)
# Definition of functions used in Jacobian M and the vector field F
def dVF0(i, K, varphi):
    c=4*lamb
    b=v
    a=(1-3*epsi)/2*v
    result = a * b* varphi[0, i] - ((a+b)*varphi[0, i]**2) / 2 + varphi[0, i]**3 / 4
    result -= ((a+b)*sum(varphi[k, i]**2 for k in range(K + 1))) / 2
    result += (varphi[0, i] * sum(varphi[k, i]**2 for k in range(K + 1))) / 2
    result -= sum(varphi[0, i] * varphi[k, i]**2 for k in range(K + 1)) / 2
    result += sum(sum(varphi[k, i] * varphi[m, i] * varphi[-k + m, i] for k in range(m + 1)) for m in range(K + 1)) / 4
    result += sum(sum(varphi[k, i] * varphi[m, i] * varphi[k + m, i] for k in range(K - m + 1)) for m in range(K + 1)) / 2
    return c*result
def dVF(i, p, K, varphi):
    c=4*lamb
    b=v
    a=(1-3*epsi)/2*v
    term1 = a * b* varphi[p, i]
    term2 = (varphi[0, i] ** 2 * varphi[p, i]) / 4
    term3 = 0.0
    term4 = 0.0
    term5 = 0.0
    term6 = 0.0
    term7 = 0.0
    term8 = 0.0
    term9 = 0.0
    term10 = 0.0
    term11 = 0.0
    term12 = 0.0
    term13=0
    for k in range(p + 1):
            term4 = term4-(a+b)/2 * varphi[k, i] * varphi[-k + p, i]
    for k in range(K - p + 1):
            term6 =term6- (a+b)*varphi[k, i] * varphi[k + p, i]
    for m in range(K+1, K + p + 1):
            for k in range(-K + m, K+1):
                term7 = term7+varphi[k, i] * varphi[-k + m, i] * varphi[m - p, i]/4

    for k1 in range(K - p+1):
            for k in range(K - k1 - p+1):
                term8 = term8 +varphi[k, i] * varphi[k1, i] * varphi[k + k1 + p, i]/2

    for m in range(1, p + 1):
            for k in range(m+1):
                term9 =term9+ varphi[k, i] * varphi[-k + m, i] * varphi[-m + p, i]/4
    for m in range(1, p + 1):
            for k in range(K - m+1):
                term10 =term10+ varphi[k, i] * varphi[k + m, i] * varphi[-m + p, i]/2

    for m in range(K - p+1):
            for k in range(m+1):
                term11 =term11+ varphi[k, i] * varphi[-k + m, i] * varphi[m + p, i]/4

    for m in range(K - p+1):
            for k in range(K-m +1):
                term12 = term12+ varphi[k, i] * varphi[k+m, i] * varphi[ m + p, i]/2

    for m in range(K - p+1):
            for k in range(m + p+1):
                term13 = term13+ varphi[k, i] * varphi[m, i] * varphi[-k + m + p, i]/4
    result = term1 + term2 + term3 + term4 + term5 + term6 + term7 + term8 + term9 + term10 + term11 + term12+term13
    return c*result
def ddV(m,i,K,F):
    c=4*lamb
    b=v
    a=(1-3*epsi)/2*v
    if m == 0:
        result = 3*(1/2*F[0,i]**2+1/2*sum(F[k,i]**2 for k in range (0, K+1)))-2*(a+b)*F[0,i]+a*b
    if  K>= m >= 1:
        result = 3*(sum(F[k,i]*F[k+m,i] for k in range (0, K-m+1))+1/2*sum(F[k,i]*F[m-k,i] for k in range (0, m+1)))-2*(a+b)*F[m,i]
    if  m >= K+1:
        result =3*(1/2*sum(F[k,i]*F[m-k,i] for k in range (m-K, K+1)))
    return c*result
def ddVmn(m,n,i,K,F):
    c=4*lamb
    b=v
    a=(1-3*epsi)/2*v
    if m == 0:
        if n ==0:
            result = ddV(0,i,K,F)
        else:
            result = ddV(n,i,K,F)/2
        return result
    if  m >= 1:
        if n != m:
            result = 1/2*ddV(m+n,i,K,F)+1/2*ddV(np.abs(m-n),i,K,F)
        else:
            result = 1/2*ddV(2*n,i,K,F)+ddV(0,i,K,F)
        return result
def fk(x,y,z,k,i,r): 
     return x-2*y+z+(D-2)*(x-z)*rdelta/2/r-rdelta**2*(2*np.pi*k/beta)**2*y-rdelta**2*dVF(i,k,Ntau,varphi)
def f0(x,y,z,i,r): 
     return x-2*y+z+(D-2)*(x-z)*rdelta/2/r-rdelta**2*dVF0(i,Ntau,varphi)
# Itetarion
for U in range (UI):    
    print("finding the thermal bounce at beta=",round(beta))
    for I in range (0,15):
        F=[0]*((Ntau+1)*(Nr+1))
        varphiList=[0]*((Ntau+1)*(Nr+1))
        for k in range (0,Ntau+1):
                for i in range (0,Nr+1):
                        varphiList[round(k*(Nr+1))+i]=varphi[k,i]
        M=np.zeros(((Ntau+1)*(Nr+1),(Ntau+1)*(Nr+1)))
        for k in range (0,1):
                F[round(k*(Nr+1))]=3*varphi[k,0]-4*varphi[k,1]+varphi[k,2]
                F[k+round(Nr*(k+1))]=varphi[k,Nr]
                M[round(k*(Nr+1)),round(k*(Nr+1))]=3
                M[round(k*(Nr+1)),round(k*(Nr+1))+1]=-4
                M[round(k*(Nr+1)),round(k*(Nr+1))+2]=1
                M[k+round(Nr*(k+1)),k+round(Nr*(k+1))]=1
                for i in range (1,Nr):
                        for j in range (0,Ntau+1):
                                M[round(k*(Nr+1))+i,round(j*(Nr+1))+i]=-pow(rdelta,2)*ddVmn(0,j,i,Ntau,varphi)
                        F[round(k*(Nr+1))+i]=f0(varphi[k,i+1],varphi[k,i],varphi[k,i-1],i,r[i])
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i+1]=1+(D-2)*rdelta/2/r[i]
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i]=-2-pow(rdelta,2)*ddVmn(0,0,i,Ntau,varphi)
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i-1]=1-(D-2)*rdelta/2/r[i]
        for k in range (1,Ntau+1):
                F[round(k*(Nr+1))]=3*varphi[k,0]-4*varphi[k,1]+varphi[k,2]
                F[k+round(Nr*(k+1))]=varphi[k,Nr]
                M[round(k*(Nr+1)),round(k*(Nr+1))]=3
                M[round(k*(Nr+1)),round(k*(Nr+1))+1]=-4
                M[round(k*(Nr+1)),round(k*(Nr+1))+1]=1
                M[k+round(Nr*(k+1)),k+round(Nr*(k+1))]=1
                for i in range (1,Nr):
                        for j in range (0,Ntau+1):
                                M[round(k*(Nr+1))+i,round(j*(Nr+1))+i]=-pow(rdelta,2)*ddVmn(k,j,i,Ntau,varphi)
                        F[round(k*(Nr+1))+i]=fk(varphi[k,i+1],varphi[k,i],varphi[k,i-1],k,i,r[i])
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i+1]=1+(D-2)*rdelta/2/r[i]
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i]=-2-pow(rdelta,2)*pow(2*np.pi*k/beta,2)-pow(rdelta,2)*ddVmn(k,k,i,Ntau,varphi)
                        M[round(k*(Nr+1))+i,round(k*(Nr+1))+i-1]=1-(D-2)*rdelta/2/r[i]
        varphidelta = np.linalg.solve(M, F)
        varphiList=varphiList-varphidelta
        print("norm of error=",np.linalg.norm(varphidelta),"norm of F=",np.linalg.norm(F),"iteration",I+1)
        for k in range (0,Ntau+1):
                for i in range (0,Nr+1):
                    varphi[k,i]=varphiList[round(k*(Nr+1))+i]
        if np.linalg.norm(varphidelta)<pow(10,-7):
#calculating the Euclidean action
            SE=0
            tdelta=beta/Nr
            Field = np.zeros((Nr+1,Nr+1))
            for i  in range (Nr+1):
                t[i]=-beta/2+i*tdelta
            for i in range (0,Nr+1):
                for j in range (0,Nr+1):
                    for k in range (0,Ntau+1):
                        Field[i,j]=Field[i,j]+varphi[k,i]*Cos[k,j]
            for i in range (0,Nr):
                for j in range (0,Nr):
                    SE=SE+tdelta*rdelta*4*np.pi*pow(r[i],D-2)*((Field[i+1,j]-Field[i-1,j])**2/rdelta**2/8+(Field[i,j+1]-Field[i,j-1])**2/tdelta**2/8+V(Field[i,j])-V(0))
            print("thermal bounce has been founded at beta=",round(beta),"with action=",SE)
            beta=beta-deltabeta
            break
